Meta Learning for End-to-End Low-Resource Speech Recognition

In this paper, we proposed to apply meta learning approach for low-resource automatic speech recognition (ASR). We formulated ASR for different languages as different tasks, and meta-learned the initialization parameters from many pretraining languages to achieve fast adaptation on unseen target language, via recently proposed model-agnostic meta learning algorithm (MAML). We evaluated the proposed approach using six languages as pretraining tasks and four languages as target tasks. Preliminary results showed that the proposed method, MetaASR, significantly outperforms the state-of-the-art multitask pretraining approach on all target languages with different combinations of pretraining languages. In addition, since MAML's model-agnostic property, this paper also opens new research direction of applying meta learning to more speech-related applications.

==> meta-stat/choose.py <==
#!/usr/bin/env python3  

settings=['meta3','meta6','other3']
langs = ['kurmanji','swahili','tamil','vietnamese']
langs_set = set(langs)

for setting in settings:
    for lang in langs:
        other_langs = langs_set - set([lang])
        leaderboard = dict()
        for other_lang in other_langs:
            with open(f'{setting}-{other_lang}','r') as fin:
                for line in fin.readlines():
                    step, cer = line.split(' ')
                    if step not in leaderboard:
                        leaderboard[step] = float(cer)
                    else:
                        leaderboard[step] += float(cer)
        for step in leaderboard:
            leaderboard[step] /= len(other_langs)

        print(f"{setting}-{lang}")
        print("Lowest CER: {}, step at {}".format(min(leaderboard.values()),min(leaderboard, key=leaderboard.get)))
        # print("Highest CER: {}, step at {}".format(max(leaderboard.values()),max(leaderboard, key=leaderboard.get)))
        # print(leaderboard)
            
                



==> multi-stat/choose.py <==
#!/usr/bin/env python3  

settings=['multi3','multi6','other3']
langs = ['kurmanji','swahili','tamil','vietnamese']
langs_set = set(langs)

for setting in settings:
    for lang in langs:
        other_langs = langs_set - set([lang])
        leaderboard = dict()
        for other_lang in other_langs:
            with open(f'{setting}-{other_lang}','r') as fin:
                for line in fin.readlines():
                    step, cer = line.split(' ')
                    if step not in leaderboard:
                        leaderboard[step] = float(cer)
                    else:
                        leaderboard[step] += float(cer)
        for step in leaderboard:
            leaderboard[step] /= len(other_langs)

        print(f"{setting}-{lang}")
        print("Lowest CER: {}, step at {}".format(min(leaderboard.values()),min(leaderboard, key=leaderboard.get)))
        # print("Highest CER: {}, step at {}".format(max(leaderboard.values()),max(leaderboard, key=leaderboard.get)))
        # print(leaderboard)
            
                


